Type Stability in Julia: Avoiding Performance Pathologies in JIT Compilation (Extended Version)

As a scientific programming language, Julia strives for performance but also provides high-level productivity features. To avoid performance pathologies, Julia users are expected to adhere to a coding discipline that enables so-called type stability. Informally, a function is type stable if the type of the output depends only on the types of the inputs, not their values. This paper provides a formal definition of type stability as well as a stronger property of type groundedness, shows that groundedness enables compiler optimizations, and proves the compiler correct. We also perform a corpus analysis to uncover how these type-related properties manifest in practice.

==> figs/benchmark-exact.jl <==
function id(x)
  (rand() == 4.2) ? "x" : x
end

function pisum()
  sum = 0.0
  for j = 1:500
    sum = 0.0
    for k = 1:10000
      sum += id(1.0/(k*id(k)))
    end
  end
  sum
end

==> figs/benchmark.jl <==
function pisum()
    sum = 0.0
    for j = 1:500
        sum = 0.0
        for k = 1:10000
            sum += 1.0/(k*k)
        end
    end
    sum
end

function pisumi()
    sum = 0
    for j = 1:500
        sum = 0.0
        for k = 1:10000
            sum += 1.0/(k*k)
        end
    end
    sum
end

function pisum1()
    sum = 0.0
    for j = 1:500
        sum = 0.0
        for k = 1:10000
            sum += 1.0/(k*id1(k))
        end
    end
    sum
end

function pisum2()
    sum = 0.0
    for j = 1:500
        sum = 0.0
        for k = 1:10000
            sum += 1.0/(k*id2(k))
        end
    end
    sum
end

function pisum3()
    sum = 0.0
    for j = 1:500
        sum = 0.0
        for k = 1:10000
            sum += 1.0/(k*id3(k))
        end
    end
    sum
end

function pisum12()
    sum = 0.0
    for j = 1:500
        sum = 0.0
        for k = 1:10000
            sum += id2(1.0/(k*id2(k)))
        end
    end
    sum
end

id1(x) = x

id2(x) = (rand() == 4.2) ? "x" : x

id3(x) = (rand() == 4.2) ? x : x

